A Survey of Resource-efficient LLM and Multimodal Foundation Models

Large foundation models, including large language models (LLMs), vision transformers (ViTs), diffusion, and LLM-based multimodal models, are revolutionizing the entire machine learning lifecycle, from training to deployment. However, the substantial advancements in versatility and performance these models offer come at a significant cost in terms of hardware resources. To support the growth of these large models in a scalable and environmentally sustainable way, there has been a considerable focus on developing resource-efficient strategies. This survey delves into the critical importance of such research, examining both algorithmic and systemic aspects. It offers a comprehensive analysis and valuable insights gleaned from existing literature, encompassing a broad array of topics from cutting-edge model architectures and training/serving algorithms to practical system designs and implementations. The goal of this survey is to provide an overarching understanding of how current approaches are tackling the resource challenges posed by large foundation models and to potentially inspire future breakthroughs in this field.

==> figs/script/draw-gpt2.py <==
import os
import json
import re
import pandas as pd
import matplotlib.pyplot as plt

# read from csv
df = pd.read_csv('./gpt2-small-flops.csv')
fig = plt.figure(figsize=(4, 4))
# 画图
plt.plot(df['seq_length'], df['attention_flops'], label='Attention')
plt.plot(df['seq_length'], df['ffn_flops'], label='FFN')

# 设置图表标题和标签
# plt.title('Flops vs Seq Length')
plt.xlabel('Sequence Length')
plt.ylabel('FLOPs (M)')

# 添加图例
plt.legend()

# 显示图表
# plt.show()

plt.savefig('../fig-bkg-llm-flops-gpt2.pdf', bbox_inches='tight')


==> figs/script/fig-sd2-1-cost.py <==
import json
import torch
import diffusers
import transformers
from diffusers import StableDiffusionPipeline, DPMSolverMultistepScheduler
from thop import profile
from flops_profiler.profiler import get_model_profile
import matplotlib.pyplot as plt

def generate_config():
    with open("lut-config/ldm/lsun_churches256/conv2d.json") as f:
        config = json.load(f)
    for k in [512, 256, 128, 64, 32, 16, 8, 4]:
        for v in [4, 9]:
            res = config.copy()
            res["subvec"] = {
                layer: v for layer in config["layer"]
            }
            res["ncodebooks"] = {
                layer: config["layer"][layer] // v for layer in config["layer"]
            }
            res["ncentroids"] = {
                layer: k for layer in config["layer"]
            }
            for layer in list(res["layer"].keys()):
                if res["layer"][layer] % v != 0:
                    res["layer"].pop(layer)
            with open(f"lut-config/ldm/lsun_churches256/conv2d-v{v}-k{k}.json", "w") as f:
                json.dump(res, f, indent=4)


def test_sd21():

    model_id = "stabilityai/stable-diffusion-2-1"


    # Use the DPMSolverMultistepScheduler (DPM-Solver++) scheduler here instead
    pipe = StableDiffusionPipeline.from_pretrained(model_id, torch_dtype=torch.float32)

    vae_total_ops, vae_total_params = profile(pipe.vae, inputs=(torch.randn(1, 3, 768, 768),))
    text_encoder_total_ops, text_encoder_total_params = profile(pipe.text_encoder, inputs=(torch.randint(0, 1024, [1, 10]),))
    unet_total_ops, unet_total_params = profile(pipe.unet, inputs=(torch.randn(1, 4, 96, 96), torch.tensor(1), torch.randn(1, 10, 1024)))
    print("-" * 20)

    unet_conv_params, unet_linear_params, unet_other_params = 0, 0, 0
    unet_conv_flops, unet_linear_flops, unet_other_flops = 0, 0, 0
    for name, module in pipe.unet.named_modules():
        if isinstance(module, torch.nn.Conv2d):
            unet_conv_params += module.total_params.item()
            unet_conv_flops += module.total_ops.item()
        elif isinstance(module, torch.nn.Linear):
            unet_linear_params += module.total_params.item()
            unet_linear_flops += module.total_ops.item()
        else:
            unet_other_params += module.total_params.item()
            unet_other_flops += module.total_ops.item()
    vae_conv_params, vae_linear_params, vae_other_params = 0, 0, 0
    vae_conv_flops, vae_linear_flops, vae_other_flops = 0, 0, 0
    for name, module in pipe.vae.named_modules():
        if isinstance(module, torch.nn.Conv2d):
            vae_conv_params += module.total_params.item()
            vae_conv_flops += module.total_ops.item()
        elif isinstance(module, torch.nn.Linear):
            vae_linear_params += module.total_params.item()
            vae_linear_flops += module.total_ops.item()
        else:
            vae_other_params += module.total_params.item()
            vae_other_flops += module.total_ops.item()
    text_encoder_conv_params, text_encoder_linear_params, text_encoder_other_params = 0, 0, 0
    text_encoder_conv_flops, text_encoder_linear_flops, text_encoder_other_flops = 0, 0, 0
    for name, module in pipe.text_encoder.named_modules():
        if isinstance(module, torch.nn.Conv2d):
            text_encoder_conv_params += module.total_params.item()
            text_encoder_conv_flops += module.total_ops.item()
        elif isinstance(module, torch.nn.Linear):
            text_encoder_linear_params += module.total_params.item()
            text_encoder_linear_flops += module.total_ops.item()
        else:
            text_encoder_other_params += module.total_params.item()
            text_encoder_other_flops += module.total_ops.item() 
    # plot pie plot of params of just unet
    labels = ["conv", "linear", "other"]
    fig, ax = plt.subplots()
    ax.pie([unet_conv_params, unet_linear_params], labels=["Conv", "Linear"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("unet_params_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of params of just vae
    fig, ax = plt.subplots()
    ax.pie([vae_conv_params, vae_linear_params], labels=["Conv", "Linear"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("vae_params_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of params of just text encoder
    fig, ax = plt.subplots()
    ax.pie([text_encoder_linear_params, text_encoder_other_params], labels=["Linear", "Others"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("text_encoder_params_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of flops of just unet
    fig, ax = plt.subplots()
    ax.pie([unet_conv_flops, unet_linear_flops], labels=["Conv", "Linear"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("unet_flops_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of flops of just vae
    fig, ax = plt.subplots()
    ax.pie([vae_conv_flops, vae_linear_flops], labels=["Conv", "Linear"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("vae_flops_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of flops of just text encoder
    fig, ax = plt.subplots()
    ax.pie([text_encoder_linear_flops, text_encoder_other_flops], labels=["Linear", "Others"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("text_encoder_flops_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of params of whole model
    fig, ax = plt.subplots()
    ax.pie([unet_total_params, vae_total_params, text_encoder_total_params], labels=["U-Net", "VAE", "CLIP"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("whole_model_params_pie.pdf", bbox_inches='tight')
    plt.close(fig)
    # plot pie plot of flops of whole model
    fig, ax = plt.subplots()
    ax.pie([unet_total_ops, vae_total_ops, text_encoder_total_ops], labels=["U-Net", "VAE", "CLIP"], autopct='%1.1f%%', startangle=90)
    ax.axis('equal')
    ax.legend()
    fig.savefig("whole_model_flops_pie.pdf", bbox_inches='tight')
    plt.close(fig)

    


    
    
    


if __name__ == "__main__":
    test_sd21()

==> figs/script/plot-flops.py <==
import matplotlib.pyplot as plt

# 模型数据
models = ['BERT', 'GPT-2', 'T5', 'wav2vec2']
flops_data = {
    'BERT': [0, 35.15, 64.83, 0.02],
    'GPT-2': [0, 24.36, 45.05, 30.64],
    'T5': [0, 40.99, 50.42, 8.51],
    'wav2vec2': [66.78, 32.92, 0.26]
}
params_data = {
    'BERT': [21.77, 25.96, 51.90, 0.37],
    'GPT-2': [31.65, 22.78, 45.55, 0],
    'T5': [27.18, 31.23, 41.64, 0],
    'wav2vec2': [95.1, 4.45, 0.42]
}
components_data = {
    'BERT': ['Embedding', 'Attention', 'FFN', 'lm_head'],
    'GPT-2': ['Embedding', 'Attention', 'FFN', 'lm_head'],
    'T5': ['Embedding', 'Attention', 'FFN', 'lm_head'],
    'wav2vec2': ['Transformer', 'Conv',  'Feature Projection']
}

# 设置图表标题
fig = plt.figure(figsize=(12, 8))
# fig.suptitle('Distribution of FLOPs and Params Across Components for Different Models', fontsize=16)

colors_pool = ['#e41a1c', '#377eb8', '#4daf4a', '#984ea3', '#ff7f00', '#ffff33', '#a65628', '#f781bf', '#999999']
# 绘图 params
for i, model in enumerate(models, start=1):
    if i % 4 == 0:
        colors = colors_pool[4:7]
    else:
        colors = colors_pool[:4]
    # 子图1：params
    plt.subplot(1, 4, i)
    plt.pie(params_data[model], labels=None,  startangle=90, colors=colors,
            wedgeprops=dict( edgecolor='k'))
    plt.title(f'{model}')
    plt.axis('equal')  # 使饼图保持圆形
    
    if i % 4 == 0:
        plt.legend(labels=components_data[model], bbox_to_anchor=(-0.2, 1.5), loc='upper center', ncol=len(components_data[model]), frameon=False, borderpad =0.1, columnspacing = 1.0)
    elif i % 4 == 1:
        plt.legend(labels=components_data[model], bbox_to_anchor=(1.3, 1.5), loc='upper center', ncol=len(components_data[model]), frameon=False, borderpad =0.1, columnspacing = 1.0)
    plt.subplots_adjust(top=0.3)
plt.savefig('../fig-bkg-llm-storage-pct.pdf', bbox_inches='tight')

# 绘图 flops
fig = plt.figure(figsize=(12, 8))
for i, model in enumerate(models, start=1):
    if i % 4 == 0:
        colors = colors_pool[4:7]
    else:
        colors = colors_pool[:4]
    # 子图2：flops
    plt.subplot(1, 4, i)
    plt.pie(flops_data[model], labels=None, startangle=90, colors=colors,
            wedgeprops=dict(edgecolor='k'))
    plt.title(f'{model.capitalize()}')
    plt.axis('equal')  # 使饼图保持圆形
    plt.subplots_adjust(top=0.3)

plt.savefig('../fig-bkg-llm-flops-pct.pdf', bbox_inches='tight')
# 调整布局
plt.tight_layout(rect=[0, 0.1, 1, 0.96])




==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push

